On the benchmarking of partitioned real-time systems

Avionic software is the subject of critical real time, determinism and safety constraints. Software designers face several challenges, one of them being the estimation of worst-case execution time (WCET) of applications, that dictates the execution time of the system. A pessimistic WCET estimation can lead to low execution performances of the system, while an over-optimistic estimation can lead to deadline misses, breaking one the basic constraints of critical real-time systems (RTS). Partitioned systems are one special category of real time systems, employed by the avionic community to deploy avionic software. The ARINC-653 standard is one common avionic standard that employs the concept of partitions. This standard defines partitioned architectures where one partition should never directly interfere with another one. Assessing WCET of general purpose RTSs is achievable by the usage of one of the many published benchmark or WCET estimation frameworks. Contrarily, partitioned RTSs are special cases, in which common benchmark tools may not capture all the metrics. In this document, we present SFPBench, a generic benchmark framework for the assessment of performance metrics on partitioned RTSs. The general organization of the framework and its applications are illustrated, as well as an use-case, employing SFPBench on an industrial partitioned operating system (OS) executing on a Commercial Off-The-shelf (COTS) processor.

==> example.c <==
perf_task_handle_t perf_create_task(perf_task_entry_t task_entry,
                                    char task_name[4],
                                    unsigned int prio)
{
  perf_task_handle_t thandle;
  RETURN_CODE_TYPE errCode = NO_ERROR;

  PROCESS_ATTRIBUTE_TYPE processAttributes;
  processAttributes.BASE_PRIORITY = (PRIORITY_TYPE)prio;
  processAttributes.DEADLINE = SOFT;
  processAttributes.ENTRY_POINT = (SYSTEM_ADDRESS_TYPE)task_entry;
  strncpy(processAttributes.NAME, task_name, MAX_NAME_LENGTH);
  processAttributes.PERIOD = INFINITE_TIME_VALUE;
  processAttributes.STACK_SIZE = 1024;
  processAttributes.TIME_CAPACITY = INFINITE_TIME_VALUE;
  CREATE_PROCESS(&processAttributes, &thandle, &errCode);

  if(errCode != NO_ERROR)
  {
    PERF_PRINT_STRING("Just had an error creating the task:  ");
    PERF_PRINT_NUMBER(errCode);
    PERF_PRINT_EOL();
  }

  else
  {
    START(thandle, &errCode);
    if(errCode != NO_ERROR)
    {
      PERF_PRINT_STRING("Just had an error starting the task:  ");
      PERF_PRINT_NUMBER(errCode);
      PERF_PRINT_EOL();
    }
  }

  return thandle;
}
////
void main()
{
  RETURN_CODE_TYPE retCode = NO_ERROR;

  perf_create_task(RunTest, "Test1", BASE_PRIO);

  SET_PARTITION_MODE(NORMAL, &retCode);

}

void main()
{
  RETURN_CODE_TYPE retCode = NO_ERROR;
  perf_create_task(RunSobelTests, "SOBEL", BASE_PRIO);
  SET_PARTITION_MODE(NORMAL, &retCode);
  while(1)
}

void  RunSobelTests ()
{
  int32_t runs, j;
  DECLARE_TIME_MEASURE()
  INITIALIZE_TIME_VARS("SOBEL")
  for(runs = 0; runs < SOBEL_RUNS_PER_MEASURE; runs++)
    {
      for (j = 0; j < height * width; j++)
        {
          image[j] = (uint8_t) rand();
        }

      INIT_TIME_MEASURE()
      do_gaussian();
      do_sobel();
      FINISH_TIME_MEASURE()
      VALIDATE_TIME_MEASURE(1)
    }
  PRINT_PERFORMANCE_INFO()
  perf_task_suspend_self();
  while(1); 
}

void test_create_blackboard(uint8_t calc_dev) {
  RETURN_CODE_TYPE   err_code;
  DECLARE_TIME_MEASURE()
  INITIALIZE_TIME_VARS("BLACKBOARD");

  INIT_TIME_MEASURE();
  CREATE_BLACKBOARD ("BB", 64, &black_id1, &err_code);
  FINISH_TIME_MEASURE();
  if(err_code == NO_ERROR){VALIDATE_TIME_MEASURE(calc_dev) }
  else{
      PERF_PRINT_STRING("BB Create 1: ");
      PERF_PRINT_NUMBER(err_code);
      PERF_PRINT_EOL();
  }
 
  INIT_TIME_MEASURE();
  CREATE_BLACKBOARD ("BB2", 64, &black_id2, &err_code);
  FINISH_TIME_MEASURE();
  if(err_code == NO_ERROR){ VALIDATE_TIME_MEASURE(calc_dev) }
  else{
      PERF_PRINT_STRING("BB Create 2: ");
      PERF_PRINT_NUMBER(err_code);
      PERF_PRINT_EOL();
  }
}
